Nonlinear integro-differential operator regression with neural networks

This note introduces a regression technique for finding a class of nonlinear integro-differential operators from data. The method parametrizes the spatial operator with neural networks and Fourier transforms such that it can fit a class of nonlinear operators without needing a library of a priori selected operators. We verify that this method can recover the spatial operators in the fractional heat equation and the Kuramoto-Sivashinsky equation from numerical solutions of the equations.

==> styles/styles.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

plt.style.use('paper')
in_pt = lambda x: x*72.
pt_in = lambda x: x/72.

points = np.ones(3)
text_style = dict(horizontalalignment='right', verticalalignment='center',
                  fontsize=12, fontdict={'family': 'monospace'})


#styles={'o_C0':['-o','C0'],'t_C1':['-^','C1'],'sq_C2':['-s','C2'],'x_C3':['-x','C3'],'line_C0':['-','C0'],'dash_C1':['--','C1']}
styles={'o_k':['--o','k'],'d_k':[':d','k'],'sq_C2':['-s','C2'],'t_C1':['-^','C1'],'sh_C0':['s','C0']}
for sn,s in styles.iteritems():
    if 'sh' in sn:
        fig = plt.figure(figsize=(6./72.,6./72.))
        ax = fig.add_axes([0,0,1,1])
        ax.plot([0,.5,1],[0,0,0], s[0], color=s[1], linewidth=1,markevery=(1,2),alpha=0.5,markersize=10)
    else:
        fig = plt.figure(figsize=(18./72.,6./72.))
        ax = fig.add_axes([0,0,1,1])
        ax.plot([0,.5,1],[0,0,0], s[0], color=s[1], linewidth=1,markevery=(1,2))
    ax.set_xlim([0,1])
    ax.set_ylim([-.5,.5])
    ax.margins(0.0)
    ax.set_axis_off()
    plt.savefig(sn+'.svg',format='svg')
    os.system(r"inkscape "+sn+'.svg'+' -E '+sn+'.eps')
    os.system(r"rm *.svg")


#styles={'sq':'s','di':'d','tr':'^','x':'x','o':'o'}
#for sn,s in styles.iteritems():
#    for c in cs:
#        fig = plt.figure(figsize=(8./72.,8./72.))
#        ax = fig.add_axes([0,0,1,1])
#        ax.plot([0,0], s+c)
#        ax.set_xlim([-.5,.5])
#        ax.set_ylim([-.5,.5])
#        ax.margins(0.0)
#        ax.set_axis_off()
#        plt.savefig(sn+'_'+c+'.svg',format='svg')
#        os.system(r"inkscape "+sn+'_'+c+'.svg'+' -E '+sn+'_'+c+'.eps')
#os.system(r"rm *.svg")

